A quantitative and typological study of Early Slavic participle clauses and their competition

This thesis is a corpus-based, quantitative, and typological analysis of the functions of Early Slavic participle constructions and their finite competitors ($jegda$-'when'-clauses). The first part leverages detailed linguistic annotation on Early Slavic corpora at the morphosyntactic, dependency, information-structural, and lexical levels to obtain indirect evidence for different potential functions of participle clauses and their main finite competitor and understand the roles of compositionality and default discourse reasoning as explanations for the distribution of participle constructions and $jegda$-clauses in the corpus. The second part uses massively parallel data to analyze typological variation in how languages express the semantic space of English $when$, whose scope encompasses that of Early Slavic participle constructions and $jegda$-clauses. Probabilistic semantic maps are generated and statistical methods (including Kriging, Gaussian Mixture Modelling, precision and recall analysis) are used to induce cross-linguistically salient dimensions from the parallel corpus and to study conceptual variation within the semantic space of the hypothetical concept WHEN.

==> change_qual.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Import the Images module from pillow \n",
    "from PIL import Image \n",
    "from glob import glob"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "ename": "OSError",
     "evalue": "cannot write mode RGBA as JPEG",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyError\u001b[0m                                  Traceback (most recent call last)",
      "File \u001b[0;32m~/.pyenv/versions/3.10.3/lib/python3.10/site-packages/PIL/JpegImagePlugin.py:643\u001b[0m, in \u001b[0;36m_save\u001b[0;34m(im, fp, filename)\u001b[0m\n\u001b[1;32m    642\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m--> 643\u001b[0m     rawmode \u001b[38;5;241m=\u001b[39m \u001b[43mRAWMODE\u001b[49m\u001b[43m[\u001b[49m\u001b[43mim\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43mmode\u001b[49m\u001b[43m]\u001b[49m\n\u001b[1;32m    644\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mKeyError\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m e:\n",
      "\u001b[0;31mKeyError\u001b[0m: 'RGBA'",
      "\nThe above exception was the direct cause of the following exception:\n",
      "\u001b[0;31mOSError\u001b[0m                                   Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[2], line 7\u001b[0m\n\u001b[1;32m      4\u001b[0m image_file \u001b[38;5;241m=\u001b[39m Image\u001b[38;5;241m.\u001b[39mopen(imagepath) \n\u001b[1;32m      6\u001b[0m \u001b[38;5;66;03m# the default \u001b[39;00m\n\u001b[0;32m----> 7\u001b[0m \u001b[43mimage_file\u001b[49m\u001b[38;5;241;43m.\u001b[39;49m\u001b[43msave\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;124;43mf\u001b[39;49m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[38;5;124;43m/Users/npedrazzini/Desktop/PhD Thesis (ArXiv)/figures-low/\u001b[39;49m\u001b[38;5;132;43;01m{\u001b[39;49;00m\u001b[43mimagename\u001b[49m\u001b[38;5;132;43;01m}\u001b[39;49;00m\u001b[38;5;124;43m\"\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mquality\u001b[49m\u001b[38;5;241;43m=\u001b[39;49m\u001b[38;5;241;43m40\u001b[39;49m\u001b[43m)\u001b[49m \n",
      "File \u001b[0;32m~/.pyenv/versions/3.10.3/lib/python3.10/site-packages/PIL/Image.py:2431\u001b[0m, in \u001b[0;36mImage.save\u001b[0;34m(self, fp, format, **params)\u001b[0m\n\u001b[1;32m   2428\u001b[0m         fp \u001b[38;5;241m=\u001b[39m builtins\u001b[38;5;241m.\u001b[39mopen(filename, \u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mw+b\u001b[39m\u001b[38;5;124m\"\u001b[39m)\n\u001b[1;32m   2430\u001b[0m \u001b[38;5;28;01mtry\u001b[39;00m:\n\u001b[0;32m-> 2431\u001b[0m     \u001b[43msave_handler\u001b[49m\u001b[43m(\u001b[49m\u001b[38;5;28;43mself\u001b[39;49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfp\u001b[49m\u001b[43m,\u001b[49m\u001b[43m \u001b[49m\u001b[43mfilename\u001b[49m\u001b[43m)\u001b[49m\n\u001b[1;32m   2432\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mException\u001b[39;00m:\n\u001b[1;32m   2433\u001b[0m     \u001b[38;5;28;01mif\u001b[39;00m open_fp:\n",
      "File \u001b[0;32m~/.pyenv/versions/3.10.3/lib/python3.10/site-packages/PIL/JpegImagePlugin.py:646\u001b[0m, in \u001b[0;36m_save\u001b[0;34m(im, fp, filename)\u001b[0m\n\u001b[1;32m    644\u001b[0m \u001b[38;5;28;01mexcept\u001b[39;00m \u001b[38;5;167;01mKeyError\u001b[39;00m \u001b[38;5;28;01mas\u001b[39;00m e:\n\u001b[1;32m    645\u001b[0m     msg \u001b[38;5;241m=\u001b[39m \u001b[38;5;124mf\u001b[39m\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mcannot write mode \u001b[39m\u001b[38;5;132;01m{\u001b[39;00mim\u001b[38;5;241m.\u001b[39mmode\u001b[38;5;132;01m}\u001b[39;00m\u001b[38;5;124m as JPEG\u001b[39m\u001b[38;5;124m\"\u001b[39m\n\u001b[0;32m--> 646\u001b[0m     \u001b[38;5;28;01mraise\u001b[39;00m \u001b[38;5;167;01mOSError\u001b[39;00m(msg) \u001b[38;5;28;01mfrom\u001b[39;00m \u001b[38;5;21;01me\u001b[39;00m\n\u001b[1;32m    648\u001b[0m info \u001b[38;5;241m=\u001b[39m im\u001b[38;5;241m.\u001b[39mencoderinfo\n\u001b[1;32m    650\u001b[0m dpi \u001b[38;5;241m=\u001b[39m [\u001b[38;5;28mround\u001b[39m(x) \u001b[38;5;28;01mfor\u001b[39;00m x \u001b[38;5;129;01min\u001b[39;00m info\u001b[38;5;241m.\u001b[39mget(\u001b[38;5;124m\"\u001b[39m\u001b[38;5;124mdpi\u001b[39m\u001b[38;5;124m\"\u001b[39m, (\u001b[38;5;241m0\u001b[39m, \u001b[38;5;241m0\u001b[39m))]\n",
      "\u001b[0;31mOSError\u001b[0m: cannot write mode RGBA as JPEG"
     ]
    }
   ],
   "source": [
    "allimages = glob('/Users/npedrazzini/Desktop/PhD Thesis (ArXiv)/figures/*')\n",
    "allimages = sorted(allimages)\n",
    "for imagepath in allimages:\n",
    "    print(imagepath)\n",
    "    imagename = imagepath.split('/')[-1]\n",
    "    image_file = Image.open(imagepath) \n",
    "  \n",
    "    # the default \n",
    "    image_file.save(f\"/Users/npedrazzini/Desktop/PhD Thesis (ArXiv)/figures_low/{imagename}\", quality=40) \n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

